Scalar waves in a Topological Star spacetime: self-force and radiative losses

We study the radiated energy by a scalar particle moving on a circular orbit (smeared in the extra dimension) in the spacetime of a topological star, extending a previous study [Phys. Rev. D {\bf 110}, 084077 (2024)]. We discuss motion in the presence of self-force effects too.

==> anc/ancillary.txt <==
(*Supplemental Material/Ancillary file to the paper title: Scalar waves in a Topological Star spacetime:self-force and radiative losses
by Massimo Bianchi,Donato Bini,Giorgio di Russo*)
Radial component of the self force
Subscript[F, r,tot]=(2 u^(13/2) (19+7 \[Alpha]+4 \[Alpha]^2))/(45 rs^2)+1/(576 \[Pi] rs^2) u^5 (128-63 \[Pi]^2+64 \[Alpha]-36 \[Pi]^2 \[Alpha]-9 \[Pi]^2 \[Alpha]^2+384 EulerGamma (2+\[Alpha])+768 Log[2]+384 \[Alpha] Log[2]+192 (2+\[Alpha]) Log[u])-1/(46080 \[Pi] rs^2) u^6 (603136+8865 \[Pi]^2+304128 \[Alpha]+15030 \[Pi]^2 \[Alpha]+24320 \[Alpha]^2+7065 \[Pi]^2 \[Alpha]^2+1440 \[Pi]^2 \[Alpha]^3+30720 EulerGamma (-10-3 \[Alpha]+\[Alpha]^2)-700416 Log[2]-288768 \[Alpha] Log[2]+30720 \[Alpha]^2 Log[2]+15360 (-10-3 \[Alpha]+\[Alpha]^2) Log[u]);
Radiated energy
dEdt=-1/(3 M^2) u^4  Subsuperscript[q, TS, 2](1-2 u-(3117 u^2)/175+(121984 u^3)/2205+(-2 u-5 u^2+(8768 u^3)/105) \[Alpha]+(u^2+(256 u^3)/15) \[Alpha]^2);
Adimensionalized Scalar field along the orbit
\[Psi]finadim=Subscript[q, TS]/M (-u^5+(-1-\[Pi]^2/32) u^6 \[Alpha]^2+\[Alpha] (-(u^5/2)+u^6 (-(73/36)-(2 EulerGamma)/3-\[Pi]^2/8-(2 Log[2])/3-Log[u]/3))+u^6 (-(1/18)-(4 EulerGamma)/3-(7 \[Pi]^2)/32-(4 Log[2])/3-(2 Log[u])/3)) ;
